The p-convolution forest: a method for solving graphical models with additive probabilistic equations

Convolution trees, loopy belief propagation, and fast numerical p-convolution are combined for the first time to efficiently solve networks with several additive constraints between random variables. An implementation of this "convolution forest" approach is constructed from scratch, including an improved trimmed convolution tree algorithm and engineering details that permit fast inference in practice, and improve the ability of scientists to prototype models with additive relationships between discrete variables. The utility of this approach is demonstrated using several examples: these include illustrations on special cases of some classic NP-complete problems (subset sum and knapsack), identification of GC-rich genomic regions with a large hidden Markov model, inference of molecular composition from summary statistics of the intact molecule, and estimation of elemental abundance in the presence of overlapping isotope peaks.

==> results/1-convolution-runtimes/make_figures.py <==
import numpy as np
import pylab as P
from scipy.signal import fftconvolve

n_to_naive = {}
n_to_fftw = {}
n_to_fft = {}

lines = open('naive_conv_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    if n not in n_to_naive:
        n_to_naive[n] = []
    n_to_naive[n].append(t)

lines = open('fftw_conv_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    if n not in n_to_fftw:
        n_to_fftw[n] = []
    n_to_fftw[n].append(t)

lines = open('fft_conv_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    if n not in n_to_fft:
        n_to_fft[n] = []
    n_to_fft[n].append(t)

def dict_to_means_mins_max(d):
    means = []
    mins = []
    maxes = []
    for n in sorted(d.keys()):
        mu = np.mean(d[n])
        means.append(mu)
        mins.append(mu - min(d[n]))
        maxes.append(max(d[n]) - mu)
    return means,mins,maxes

naive_means,naive_min,naive_max = dict_to_means_mins_max(n_to_naive)
fftw_means,fftw_min,fftw_max = dict_to_means_mins_max(n_to_fftw)
fft_means,fft_min,fft_max = dict_to_means_mins_max(n_to_fft)

P.clf()
font = {'size':12}
P.rc('font',**font)

P.plot(sorted(n_to_naive.keys()), naive_means, color='black', ls='--', label='Naive')
P.errorbar(sorted(n_to_naive.keys()), naive_means, yerr=(naive_min,naive_max), fmt='ok', lw=2)

P.plot(sorted(n_to_fftw.keys()), fftw_means, color='blue', ls=':', label='FFTW (FFTW_ESTIMATE)')
P.errorbar(sorted(n_to_fftw.keys()), fftw_means, yerr=(fftw_min,fftw_max), color='blue', fmt='ok', lw=2)

P.plot(sorted(n_to_fft.keys()), fft_means, color='green', label='In-house')
P.errorbar(sorted(n_to_fft.keys()), fft_means, yerr=(fft_min,fft_max), color='green', fmt='ok', lw=2)

P.yscale('log')
P.xscale('log')
P.xlabel('n')
P.ylabel('Runtime (seconds)')
P.legend(loc='lower right')

P.savefig('exact_vs_fftw_vs_fft_runtimes.pdf')


==> results/binary-additive-runtimes/make_figures.py <==
import numpy as np
import pylab as P

class mdict(dict):
    def append(self, key, val):
        if key not in self:
            self[key] = []
        self[key].append(val)

n_to_evergreen = mdict()

lines = open('binary_additive_benchmark_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_evergreen.append(n,t)

def dict_to_means_mins_max(d):
    means = []
    mins = []
    maxes = []
    for n in sorted(d.keys()):
        mu = np.mean(d[n])
        means.append(mu)
        mins.append(mu - min(d[n]))
        maxes.append(max(d[n]) - mu)
    return means,mins,maxes

evergreen_means,evergreen_min,evergreen_max = dict_to_means_mins_max(n_to_evergreen)
evergreen_means = np.array(evergreen_means,float) / sorted(n_to_evergreen.keys())
evergreen_min = np.array(evergreen_min,float) / sorted(n_to_evergreen.keys())
evergreen_max = np.array(evergreen_max,float) / sorted(n_to_evergreen.keys())

P.clf()
font = {'size':12}
P.rc('font',**font)

P.plot(sorted(n_to_evergreen.keys()), evergreen_means, color='green', label='EvergreenForest')
P.errorbar(sorted(n_to_evergreen.keys()), evergreen_means, yerr=(evergreen_min,evergreen_max), color='green', fmt='ok', lw=2)

P.yscale('log')
P.xscale('log')
P.xlabel('n')
P.ylabel('Runtime / n (seconds per solution)')
P.legend(loc='lower right')

P.savefig('runtimes.pdf')


==> results/elemental-isotope/add_noise.py <==
import numpy as np
import sys

def main(argv):
    if len(argv) != 2:
        print 'Usage: add_noise.py <spectrum> <noise_level>'
    else:
        lines = open(argv[0]).readlines()
        noise_magnitude = float(argv[1])

        discretization = float( lines[0].split()[1] )

        mass_and_intensity = []
        print lines[0][:-1]
        for ln in lines[1:]:
            mass, intensity = [ float(v) for v in ln.split() ]
            mass_and_intensity.append( (mass, intensity) )

        max_mass = max( [ m for m,i in mass_and_intensity ] )

        masses = np.arange(0.0, max_mass+1, 1.0/discretization)
        intensities = np.zeros_like(masses)
        
        for m,i in mass_and_intensity:
            intensities[ int(round(m*discretization)) ] = i

        for m,i in zip(masses, intensities):
            print m, max(i + np.random.uniform(-noise_magnitude/2.0, noise_magnitude/2.0), 0.0)

if __name__ == "__main__":
    main(sys.argv[1:])


==> results/elemental-isotope/plot_results.py <==
import numpy as np
import pylab as P
from matplotlib import pyplot

num_analytes = 14
max_quantity = 15

def get_row(line):
    aa = line.split()[0]

    first_right = line.find(']')
    min_sup = line[ line.find('[')+1 : first_right ]
    min_sup = int(min_sup)

    second_left = line.find('[', first_right)
    second_right = line.find(']', second_left)
    max_sup = line[ second_left+1 : second_right ]
    max_sup = int(max_sup)

    pmf = line[ line.find('[',second_right) : ]
    # Note: security hazard:
    pmf = eval(pmf)

    table = np.zeros(max_quantity + 1)
    table[min_sup : max_sup+1] = pmf
    return aa, table

def load_analytes_to_pmfs(lines):
    res = {}
    for ln in lines:
        aa, table = get_row(ln)
        res[aa] = table
    return res

# figure 1:
for p,color in zip(['1','inf'],['black','green']):
    lines = open('result_' + p + '.txt').readlines()

    for i,garbage in enumerate(lines):
        if garbage.startswith('Time '):
            break
    res = load_analytes_to_pmfs(lines[i+1:])

    fig = P.figure(1)

    analytes = sorted( res.keys() )

    print ''
    fig = P.figure(1)
    P.clf()
    font = {'size':14}
    P.rc('font',**font)

    for row,ana in enumerate(res):
        print ana, list(res[ana])
        ax = pyplot.subplot2grid((num_analytes,1), (row,0))
        ax.bar(np.arange(max_quantity + 1), res[ana], width=1, linewidth=0, color=color)
        ax.set_ylim(0,1)
        ax.set_xlim(0,max_quantity+1)
        ax.set_yticks([0.5])
        ax.set_yticklabels([ana])
        if row != num_analytes-1:
            ax.set_xticks(())
        else:
            ax.set_xticks( np.arange(max_quantity + 1)+0.5 )
            ax.set_xticklabels(np.arange(max_quantity + 1), rotation=90)

    title = 'p=' + str(p)
    fig.suptitle(title)
    P.savefig(p + '.pdf')

# figure 2: (w/ and w/o regularization)
for title,suffix in zip(['No regularization', 'Regularization'],['_2', '_2_reg']):
    for p,color in zip(['1','inf'],['black','green']):
        lines = open('result_' + p + suffix + '.txt').readlines()

        for i,garbage in enumerate(lines):
            if garbage.startswith('Time '):
                break
        res = load_analytes_to_pmfs(lines[i+1:])

        fig = P.figure(1)

        analytes = sorted( res.keys() )

        print ''
        fig = P.figure(1)
        P.clf()
        font = {'size':14}
        P.rc('font',**font)

        for row,ana in enumerate(res):
            print ana, list(res[ana])
            ax = pyplot.subplot2grid((num_analytes,1), (row,0))
            ax.bar(np.arange(max_quantity + 1), res[ana], width=1, linewidth=0, color=color)
            ax.set_ylim(0,1)
            ax.set_xlim(0,max_quantity+1)
            ax.set_yticks([0.5])
            ax.set_yticklabels([ana])
            if row != num_analytes-1:
                ax.set_xticks(())
            else:
                ax.set_xticks( np.arange(max_quantity + 1)+0.5 )
                ax.set_xticklabels(np.arange(max_quantity + 1), rotation=90)

        fig.suptitle(title)
        P.savefig(p + suffix + '.pdf')



==> results/elemental-isotope/plot_spectra.py <==
import sys
import numpy as np
import pylab as P

def load_spectrum(fname):
    lines = open(fname).readlines()

    bar_width = 1.0/float(lines[0].split()[1])
    lines = lines[1:]

    masses = []
    intensities = []
    for ln in lines:
        m,i = [ float(v) for v in ln.split() ]
        #masses.append(m)
        #intensities.append(0.0)
        masses.append(m)
        intensities.append(i)
        #masses.append(m)
        #intensities.append(0.0)
        
    return bar_width, masses, intensities

def main(argv):
    if len(argv) != 2:
        print 'Usage: add_noise.py <spectrum> <spectrum_with_noise>'
    else:
        width, masses, intensities = load_spectrum(argv[0])
        width, masses_noise, intensities_noise = load_spectrum(argv[1])

        P.figure(1)
        P.bar(masses, intensities, width=width, color='black')
        P.xlim(0.0, max(masses)*1.05 + width)
        P.savefig('spect.pdf')

        P.figure(2)
        P.bar(masses_noise, intensities_noise, width=width, color='black')
        P.xlim(0.0, max(masses)*1.05 + width)
        P.savefig('spect_with_noise.pdf')

if __name__ == "__main__":
    main(sys.argv[1:])


==> results/fft-runtimes/make_figures.py <==
import numpy as np
import pylab as P

class mdict(dict):
    def append(self, key, val):
        if key not in self:
            self[key] = []
        self[key].append(val)

n_to_fftw_est = mdict()
n_to_fftw_meas_cold = mdict()
n_to_fftw_meas_warm = mdict()
n_to_numpy = mdict()
n_to_fft = mdict()

lines = open('fftw_estimate_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_fftw_est.append(n,t)

lines = open('fftw_measure_runtimes.txt').readlines()
for ln in lines:
    n,t_cold,t_warm = [ float(v) for v in ln.split() ]
    n_to_fftw_meas_cold.append(n,t_cold)
    # ignore small values of n (too fast to be reliably timed):
    if n >= 64:
        n_to_fftw_meas_warm.append(n,t_warm)

lines = open('numpy_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_numpy.append(n,t)
    
lines = open('fft_runtimes.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_fft.append(n,t)

def dict_to_means_mins_max(d):
    means = []
    mins = []
    maxes = []
    for n in sorted(d.keys()):
        mu = np.mean(d[n])
        means.append(mu)
        mins.append(mu - min(d[n]))
        maxes.append(max(d[n]) - mu)
    return means,mins,maxes

fftw_est_means,fftw_est_min,fftw_est_max = dict_to_means_mins_max(n_to_fftw_est)
fftw_meas_cold_means,fftw_meas_cold_min,fftw_meas_cold_max = dict_to_means_mins_max(n_to_fftw_meas_cold)
fftw_meas_warm_means,fftw_meas_warm_min,fftw_meas_warm_max = dict_to_means_mins_max(n_to_fftw_meas_warm)
numpy_means,numpy_min,numpy_max = dict_to_means_mins_max(n_to_numpy)
fft_means,fft_min,fft_max = dict_to_means_mins_max(n_to_fft)

P.clf()
font = {'size':12}
P.rc('font',**font)

P.plot(sorted(n_to_fftw_est.keys()), fftw_est_means, color='blue', ls=':', label='FFTW (FFTW_ESTIMATE)')
P.errorbar(sorted(n_to_fftw_est.keys()), fftw_est_means, yerr=(fftw_est_min,fftw_est_max), color='blue', fmt='ok', lw=2)

P.plot(sorted(n_to_fftw_meas_cold.keys()), fftw_meas_cold_means, color='black', ls='--', label='FFTW (FFTW_MEASURE cold)')
P.errorbar(sorted(n_to_fftw_meas_cold.keys()), fftw_meas_cold_means, yerr=(fftw_meas_cold_min,fftw_meas_cold_max), color='black', fmt='ok', lw=2)

P.plot(sorted(n_to_fftw_meas_warm.keys()), fftw_meas_warm_means, color='gray', ls='-.', label='FFTW (FFTW_MEASURE warm)')
P.errorbar(sorted(n_to_fftw_meas_warm.keys()), fftw_meas_warm_means, yerr=(fftw_meas_warm_min,fftw_meas_warm_max), color='gray', fmt='ok', lw=2)

P.plot(sorted(n_to_numpy.keys()), numpy_means, color='red', ls='--', label='numpy')
P.errorbar(sorted(n_to_numpy.keys()), numpy_means, yerr=(numpy_min,numpy_max), color='red', fmt='ok', lw=2)

P.plot(sorted(n_to_fft.keys()), fft_means, color='green', label='In-house')
P.errorbar(sorted(n_to_fft.keys()), fft_means, yerr=(fft_min,fft_max), color='green', fmt='ok', lw=2)

P.yscale('log')
P.xscale('log')
P.xlabel('n')
P.ylabel('Runtime (seconds)')
P.legend(loc='lower right')

P.savefig('exact_vs_fftw_vs_fft_runtimes.pdf')


==> results/gc-hmm-runtimes/make_figures.py <==
import numpy as np
import pylab as P

random_subtree = []
custom = []

lines = open('runtimes.txt').readlines()
for ln in lines:
    t_rs,t_c = [ float(v) for v in ln.split() ]
    random_subtree.append(t_rs)
    custom.append(t_c)

def mean_min_max(lst):
    mu = np.mean(lst)
    mn = mu - min(lst)
    mx = max(lst) - mu
    return mu, mn, mx

P.clf()
font = {'size':14}
P.rc('font',**font)

P.bar([0], np.mean(random_subtree), width=0.5, color='black', label='RandomSubtreeScheduler', alpha=0.8)
P.errorbar([0.25], [np.mean(random_subtree)], yerr=([np.mean(random_subtree)-min(random_subtree)], [max(random_subtree)-np.mean(random_subtree)]), fmt='ok', lw=2)
P.bar([1], np.mean(custom), color='green', width=0.5, label='Custom HMMScheduler')
P.errorbar([1.25], [np.mean(custom)], yerr=([np.mean(custom)-min(custom)], [max(custom)-np.mean(custom)]), fmt='ok', lw=2)
P.xticks([0.25,1.25],['RandomSubtreeScheduler','Custom HMMScheduler'])
P.xlim(-0.25,1.75)

P.ylabel('Runtime (seconds)')

P.savefig('runtimes.pdf')


==> results/numeric-max-convolution-runtimes/make_figures.py <==
import numpy as np
import pylab as P
from scipy.signal import fftconvolve

n_to_all_naive = {}
n_to_all_numeric = {}

lines = open('runtimes.txt').readlines()
for ln in lines:
    n,naive,numeric = [ float(v) for v in ln.split() ]
    if n not in n_to_all_naive:
        n_to_all_naive[n] = []
    if n not in n_to_all_numeric:
        n_to_all_numeric[n] = []

    n_to_all_naive[n].append(naive)
    n_to_all_numeric[n].append(numeric)

all_n = np.array(sorted(n_to_all_naive.keys()),int)

naive_means = []
naive_min = []
naive_max = []
numeric_means = []
numeric_min = []
numeric_max = []
for n in all_n:
    mu_naive = np.mean(n_to_all_naive[n])
    naive_means.append( mu_naive )
    naive_min.append( mu_naive - min(n_to_all_naive[n]) )
    naive_max.append( max(n_to_all_naive[n]) - mu_naive )
    mu_numeric = np.mean(n_to_all_numeric[n])
    numeric_means.append( mu_numeric )
    numeric_min.append( mu_numeric - min(n_to_all_numeric[n]) )
    numeric_max.append( max(n_to_all_numeric[n]) - mu_numeric )

P.clf()
font = {'size':12}
P.rc('font',**font)

log_n=np.array(np.round(np.log2(np.array(all_n))),int)

P.plot(all_n, naive_means, color='black', ls='--', label='Exact (naive)')
P.errorbar(all_n, naive_means, yerr=(naive_min,naive_max), fmt='ok', lw=2)

P.plot(all_n, numeric_means, color='green', label='Numeric')
P.errorbar(all_n, numeric_means, yerr=(numeric_min,numeric_max), color='green', fmt='ok', lw=2)

P.yscale('log')
P.xscale('log')
P.xlabel('n')
P.ylabel('Runtime (seconds)')
P.legend(loc='upper left')

P.savefig('exact_vs_numeric_runtimes.pdf')


==> results/numeric-max-convolution/plot_result.py <==
import numpy as np
import pylab as P
from scipy.signal import fftconvolve

lines = open('x_and_y.txt').readlines()
x = [ float(v) for v in  lines[1].split() ]
y = [ float(v) for v in  lines[2].split() ]
std_conv = fftconvolve(x, y)

lines = open('result.txt').readlines()
# Note: for security, only run this on a trusted source and do not
# allow others to run this script on your machine:
exact = eval(lines[1])
numeric = eval(lines[3])

exact = np.array(exact,float) / sum(exact)
std_conv = np.array(std_conv,float) / sum(std_conv)
numeric = np.array(numeric,float) / sum(numeric)

P.figure(1)
P.clf()
P.plot( std_conv, label='Sum-product', color='red', alpha=0.9, lw=3, ls=':' )
P.plot( exact, label='Max-product', color='black', alpha=0.95, lw=1, ls='--' )
P.legend()
P.ylim(0.0,max(max(exact),max(std_conv))*1.2) # Everybody... make room for the legend!
P.savefig('exact.pdf')

P.figure(2)
P.clf()
P.plot( exact, label='Exact (naive) max-convolution', color='black', alpha=0.95, lw=1, ls='--' )
P.plot( std_conv, label='1-convolution (normalized)', color='red', alpha=0.9, lw=3, ls=':' )
P.plot( numeric, label='Numeric', color='green', alpha=0.8, lw=0.5 )
P.legend()
P.ylim(0.0,max(max(exact),max(std_conv),max(numeric))*1.2) # Everybody... make room for the legend!
P.savefig('exact_vs_numeric.pdf')

print 'L1', max( (np.array(exact) - np.array(numeric))**2 )
print 'MSE', sum( (np.array(exact) - np.array(numeric))**2 ) / len(exact)


==> results/numeric-max-convolution/plot_x_and_y.py <==
import numpy as np
import pylab as P

lines = open('x_and_y.txt').readlines()

x = [ float(v) for v in  lines[1].split() ]
y = [ float(v) for v in  lines[2].split() ]

x = np.array(x) / sum(x)
y = np.array(y) / sum(y)

P.clf()
P.plot( x, label='X', lw=2, color='orange',  ls=':' )
P.plot( y, label='Y', lw=2, color='blue', alpha=0.7 )
P.legend()
P.savefig('x_and_y.pdf')



==> results/peptide-decomposition/plot_figures.py <==
import numpy as np
import pylab as P
from matplotlib import pyplot

num_aas = 20
max_aa_count = 10

def get_row(line):
    aa = line[0]

    first_right = line.find(']')
    min_sup = line[ line.find('[')+1 : first_right ]
    min_sup = int(min_sup)

    second_left = line.find('[', first_right)
    second_right = line.find(']', second_left)
    max_sup = line[ second_left+1 : second_right ]
    max_sup = int(max_sup)

    pmf = line[ line.find('[',second_right) : ]
    # Note: security hazard:
    pmf = eval(pmf)

    table = np.zeros(max_aa_count + 1)
    table[min_sup : max_sup+1] = pmf
    return aa, table

def load_aas_to_pmfs(lines):
    res = {}
    for ln in lines:
        aa, table = get_row(ln)
        res[aa] = table
    return res

for p in ['1','inf']:
    P.clf()
    font = {'size':14}
    P.rc('font',**font)

    lines = open('output_' + p + '.txt').readlines()
    mass = load_aas_to_pmfs(lines[3:3+num_aas])
    hydro = load_aas_to_pmfs(lines[27:27+num_aas])
    both = load_aas_to_pmfs(lines[51:51+num_aas])

    fig = P.figure(1)

    aas = sorted( mass.keys() )

    for col,(data,name,color) in enumerate(zip([mass,hydro,both], ['Mass','Hydrophobicity','Joint Mass and Hydrophobicity (Loopy 1D Convolution Trees)'],['red','blue','green'])):
        print ''
        print col
        fig = P.figure(col)
        P.clf()
        for row,aa in enumerate(aas):
            print aa, list(data[aa])
            ax = pyplot.subplot2grid((num_aas,1), (row,0))
            ax.bar(np.arange(max_aa_count + 1), data[aa], width=1, linewidth=0, color=color)
            ax.set_ylim(0,1)
            ax.set_xlim(0,max_aa_count+1)
            ax.set_yticks([0.5])
            ax.set_yticklabels([aa])
            if row != num_aas-1:
                ax.set_xticks(())
            else:
                ax.set_xticks( np.arange(max_aa_count + 1)+0.5 )
                ax.set_xticklabels(np.arange(max_aa_count + 1))
        fig.suptitle(name)
        P.savefig(name.split()[0] + '_' + p + '.pdf')


==> results/restaurant-bill-runtimes/make_figures.py <==
import numpy as np
import pylab as P

class mdict(dict):
    def append(self, key, val):
        if key not in self:
            self[key] = []
        self[key].append(val)

n_to_trimmed_1 = mdict()
n_to_trimmed_inf = mdict()
n_to_no_trimmed_1 = mdict()
n_to_no_trimmed_inf = mdict()

lines = open('bill_solver_runtimes_1.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_trimmed_1.append(n,t)

lines = open('bill_solver_runtimes_inf.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_trimmed_inf.append(n,t)

lines = open('bill_solver_no_trim_runtimes_1.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_no_trimmed_1.append(n,t)

lines = open('bill_solver_no_trim_runtimes_inf.txt').readlines()
for ln in lines:
    n,t = [ float(v) for v in ln.split() ]
    n_to_no_trimmed_inf.append(n,t)
    
def dict_to_means_mins_max(d):
    means = []
    mins = []
    maxes = []
    for n in sorted(d.keys()):
        mu = np.mean(d[n])
        means.append(mu)
        mins.append(mu - min(d[n]))
        maxes.append(max(d[n]) - mu)
    return means,mins,maxes

trim_means_1,trim_min_1,trim_max_1 = dict_to_means_mins_max(n_to_trimmed_1)
trim_means_inf,trim_min_inf,trim_max_inf = dict_to_means_mins_max(n_to_trimmed_inf)

no_trim_means_1,no_trim_min_1,no_trim_max_1 = dict_to_means_mins_max(n_to_no_trimmed_1)
no_trim_means_inf,no_trim_min_inf,no_trim_max_inf = dict_to_means_mins_max(n_to_no_trimmed_inf)

P.clf()
font = {'size':12}
P.rc('font',**font)

P.plot(sorted(n_to_trimmed_1.keys()), trim_means_1, color='black', label='EvergreenForest p=1', ls='--')
P.errorbar(sorted(n_to_trimmed_1.keys()), trim_means_1, yerr=(trim_min_1,trim_max_1), color='black', fmt='ok', lw=2)

P.plot(sorted(n_to_trimmed_inf.keys()), trim_means_inf, color='green', label='EvergreenForest p=inf')
P.errorbar(sorted(n_to_trimmed_inf.keys()), trim_means_inf, yerr=(trim_min_inf,trim_max_inf), color='green', fmt='ok', lw=2)

P.plot(sorted(n_to_no_trimmed_1.keys()), no_trim_means_1, color='blue', label='No trimming p=1', ls='-.')
P.errorbar(sorted(n_to_no_trimmed_1.keys()), no_trim_means_1, yerr=(no_trim_min_1,no_trim_max_1), color='blue', fmt='ok', lw=2)

P.plot(sorted(n_to_no_trimmed_inf.keys()), no_trim_means_inf, color='red', ls=':', label='No trimming, p=inf')
P.errorbar(sorted(n_to_no_trimmed_inf.keys()), no_trim_means_inf, yerr=(no_trim_min_inf,no_trim_max_inf), color='red', fmt='ok', lw=2)

x0=min(n_to_trimmed_inf.keys())
P.plot(sorted(n_to_trimmed_inf.keys()), np.array(sorted(n_to_trimmed_inf.keys()))*trim_means_1[0]/x0, label='Linear', color='gray')

P.yscale('log')
P.xscale('log')
P.xlabel('n')
P.ylabel('Runtime')
P.legend(loc='upper left')

P.savefig('runtimes.pdf')

